A matrix math facility for Power ISA(TM) processors

Power ISA(TM) Version 3.1 has introduced a new family of matrix math instructions, collectively known as the Matrix-Multiply Assist (MMA) facility. The instructions in this facility implement numerical linear algebra operations on small matrices and are meant to accelerate computation-intensive kernels, such as matrix multiplication, convolution and discrete Fourier transform. These instructions have led to a power- and area-efficient implementation of a high throughput math engine in the future POWER10 processor. Performance per core is 4 times better, at constant frequency, than the previous generation POWER9 processor. We also advocate the use of compiler built-ins as the preferred way of leveraging these instructions, which we illustrate through case studies covering matrix multiplication and convolution.

==> dgemm_8xNx8.cc <==
#include <stdint.h>
#include <stdio.h>
#include <string.h>
#include <mma.hh>

/*
 * This program demonstrates the micro-kernel of an SGEMM operation.
 * A more realistic micro-kernel would
 * 	1. Compute an 8x16 panel of C, using all 8 accumulators.
 * 	2. Have a greated depth (e.g., 128 instead of 16.
 *
 * Nevertheless, this simple code illustrates the main
 * principles of programming with MMA instructions.
 *
 * In a complete SGEMM implementation, the micro-kernel
 * would be inside a loop nest that blocks the input
 * matrices and packs data into dense buffers that are ready
 * to be consumed by the micro-kernel.
 *
 * The main program calls the micro-kernel and tests the
 * result, printing either PASS or FAIL.
 */

extern "C"
{
    void dgemm_kernel_8xNx8(double*, const double*, const double*, uint64_t);
}

typedef	__vector_quad		fp64_4x2;
typedef	__vector_pair		fp64_4;
typedef __vector unsigned char	fp64_2;

#define mma_store_acc(AS, A, D)			\
{						\
    fp64_2	a[4];				\
    __builtin_mma_disassemble_acc(a,&(AS));	\
    *((fp64_2*)A+D+0) = a[0];			\
    *((fp64_2*)A+D+1) = a[1];			\
    *((fp64_2*)A+D+2) = a[2];			\
    *((fp64_2*)A+D+3) = a[3];			\
}

#define mma_xvf64_8x8(acc, op, X, Y)			\
{							\
    fp64_4	x0, x1;					\
    fp64_2	y0, y1, y2, y3;				\
    x0 = *((fp64_4*)X+0); x1 = *((fp64_4*)X+1);		\
    y0 = *((fp64_2*)Y+0); y1 = *((fp64_2*)Y+1); 	\
    y2 = *((fp64_2*)Y+2); y3 = *((fp64_2*)Y+3); 	\
    __builtin_mma_xvf64 ## op (&(acc[0]), x0, y0);	\
    __builtin_mma_xvf64 ## op (&(acc[1]), x0, y1);	\
    __builtin_mma_xvf64 ## op (&(acc[4]), x1, y0);	\
    __builtin_mma_xvf64 ## op (&(acc[5]), x1, y1);	\
    __builtin_mma_xvf64 ## op (&(acc[2]), x0, y2);	\
    __builtin_mma_xvf64 ## op (&(acc[3]), x0, y3);	\
    __builtin_mma_xvf64 ## op (&(acc[6]), x1, y2);	\
    __builtin_mma_xvf64 ## op (&(acc[7]), x1, y3);	\
}

void dgemm_kernel_8xNx8
(
    double		*A,
    const double	*X,
    const double 	*Y,
    const uint64_t	 n
)
{
    if (n == 0) return;

    fp64_4x2	acc[8];

    mma_xvf64_8x8(acc, ger, X, Y);

    for (uint64_t i=1; i<n; i++)
    {
	X += 8; Y += 8;
	mma_xvf64_8x8(acc, gerpp, X, Y);
    }

    mma_store_acc(acc[0], A, 0);
    mma_store_acc(acc[1], A, 4);
    mma_store_acc(acc[2], A, 8);
    mma_store_acc(acc[3], A,12);
    mma_store_acc(acc[4], A,16);
    mma_store_acc(acc[5], A,20);
    mma_store_acc(acc[6], A,24);
    mma_store_acc(acc[7], A,28);
}

#define sger_8x8(D)						\
{								\
    __vector_pair a = vec_xlp(D*32,A);				\
    __vector_pair b = vec_xlp(D*32,B);				\
    __builtin_mma_xvf32gerpp(&C0033, odd(&a),  odd(&b));	\
    __builtin_mma_xvf32gerpp(&C0437, odd(&a),  even(&b)); 	\
    __builtin_mma_xvf32gerpp(&C4073, even(&a), odd(&b));	\
    __builtin_mma_xvf32gerpp(&C4477, even(&a), even(&b));	\
}
/*
 * Simple single-precision SGEMM inner kernel. Computes
 *   C_{8x8} += A_{8x16}*B_{16x8}.
 * All matrices are stored in efficient format that does not
 * require permutting.
 */
void sgemm_kernel_8x16x8
(
    char	*A,	// input
    char	*B,	// input
    char	*C	// output
)
{
    /*
     * Load 4 accumulators from C_{8x8}
     */
    vec_t C00[4], C04[4], C40[4], C44[4];
    C00[0]=vec_xl( 0*16,C); C00[1]=vec_xl( 2*16,C); C00[2]=vec_xl( 4*16,C); C00[3]=vec_xl( 6*16,C);
    __vector_quad C0033; __builtin_mma_assemble_acc(&C0033, C00[0], C00[1], C00[2], C00[3]);
    C04[0]=vec_xl( 1*16,C); C04[1]=vec_xl( 3*16,C); C04[2]=vec_xl( 5*16,C); C04[3]=vec_xl( 7*16,C);
    __vector_quad C0437; __builtin_mma_assemble_acc(&C0437, C04[0], C04[1], C04[2], C04[3]);
    C40[0]=vec_xl( 8*16,C); C40[1]=vec_xl(10*16,C); C40[2]=vec_xl(12*16,C); C40[3]=vec_xl(14*16,C);
    __vector_quad C4073; __builtin_mma_assemble_acc(&C4073, C40[0], C40[1], C40[2], C40[3]);
    C44[0]=vec_xl( 9*16,C); C44[1]=vec_xl(11*16,C); C44[2]=vec_xl(13*16,C); C44[3]=vec_xl(15*16,C);
    __vector_quad C4477; __builtin_mma_assemble_acc(&C4477, C44[0], C44[1], C44[2], C44[3]);

    /*
     * Compute C_{8x8} = C_{8x8} + A_{8x16}*B_{16x8}
     */
    sger_8x8( 0);
    sger_8x8( 1);
    sger_8x8( 2);
    sger_8x8( 3);
    sger_8x8( 4);
    sger_8x8( 5);
    sger_8x8( 6);
    sger_8x8( 7);
    sger_8x8( 8);
    sger_8x8( 9);
    sger_8x8(10);
    sger_8x8(11);
    sger_8x8(12);
    sger_8x8(13);
    sger_8x8(14);
    sger_8x8(15);

    /*
     * Store 4 accumulators to C_{8x8}
     */
    __builtin_mma_disassemble_acc((void *) C00,&C0033);
    vec_xst(C00[0], 0*16,C); vec_xst(C00[1], 2*16,C); vec_xst(C00[2], 4*16,C); vec_xst(C00[3], 6*16,C);
    __builtin_mma_disassemble_acc((void *) C04,&C0437);
    vec_xst(C04[0], 1*16,C); vec_xst(C04[1], 3*16,C); vec_xst(C04[2], 5*16,C); vec_xst(C04[3], 7*16,C);
    __builtin_mma_disassemble_acc((void *) C40,&C4073);
    vec_xst(C40[0], 8*16,C); vec_xst(C40[1],10*16,C); vec_xst(C40[2],12*16,C); vec_xst(C40[3],14*16,C);
    __builtin_mma_disassemble_acc((void *) C44,&C4477);
    vec_xst(C44[0], 9*16,C); vec_xst(C44[1],11*16,C); vec_xst(C44[2],13*16,C); vec_xst(C44[3],15*16,C);
}

float A[16][8];
float B[16][8];
float C[8][8];

int main
(
    int    argc,
    char **argv
)
{
    printf("Running: %s\n", argv[0]);

    for (int i=0; i< 8; i++) for (int j=0; j<8; j++) C[i][j] = (float)(i*8+j);
    for (int i=0; i<16; i++) for (int j=0; j<8; j++) A[i][j] = (float)(i*8+j);
    for (int i=0; i<16; i++) for (int j=0; j<8; j++) B[i][j] = (float)(i*8+j);

    sgemm_kernel_8x16x8((char*)(A), (char*)(B), (char*)(C)); // compute

    for (int i=0; i<8; i++)
        for (int j=0; j<8; j++)
        {
            float S = (float)(i*8+j);
            for (int k=0; k<16; k++) S += A[k][i]*B[k][j];
            if (S != C[i][j]) { printf("FAIL: S = %f, C[%d][%d] = %f\n", S, i, j, C[i][j]); return -1; }
        }

    printf("PASS\n");

    return 0;
}


==> sconv_8x27x16.cc <==
#include <stdint.h>
#include <stdio.h>
#include <string.h>
#include <mma.hh>

extern "C"
{
    void sconv_kernel_8x27x16(float*, const float*, const float*, const float*, const float*, uint64_t);
}

typedef	__vector_quad		fp32_4x4;
typedef __vector unsigned char	fp32_4;

#define mma_store_acc(AS, A, D)			\
{						\
    fp32_4	a[4];				\
    __builtin_mma_disassemble_acc(a,&(AS));	\
    *((fp32_4*)A+D+0) = a[0];			\
    *((fp32_4*)A+D+1) = a[1];			\
    *((fp32_4*)A+D+2) = a[2];			\
    *((fp32_4*)A+D+3) = a[3];			\
}

#define mma_xvf32_8x16(acc, op, X, Y)			\
{							\
    fp32_4	x0, x1;					\
    fp32_4	y0, y1, y2, y3;				\
    x0 = *((fp32_4*)X+0); x1 = *((fp32_4*)X+1);		\
    y0 = *((fp32_4*)Y+0); y1 = *((fp32_4*)Y+1); 	\
    y2 = *((fp32_4*)Y+2); y3 = *((fp32_4*)Y+3); 	\
    __builtin_mma_xvf32 ## op (&(acc[0]), x0, y0);	\
    __builtin_mma_xvf32 ## op (&(acc[1]), x0, y1);	\
    __builtin_mma_xvf32 ## op (&(acc[4]), x1, y0);	\
    __builtin_mma_xvf32 ## op (&(acc[5]), x1, y1);	\
    __builtin_mma_xvf32 ## op (&(acc[2]), x0, y2);	\
    __builtin_mma_xvf32 ## op (&(acc[3]), x0, y3);	\
    __builtin_mma_xvf32 ## op (&(acc[6]), x1, y2);	\
    __builtin_mma_xvf32 ## op (&(acc[7]), x1, y3);	\
}

void sconv_kernel_8x27x16
(
    float		*C,
    const float		*H,
    const float 	*R,
    const float 	*G,
    const float 	*B,
    const uint64_t	 n
)
{
    fp32_4x4	acc[8];

    mma_xvf32_8x16(acc, ger  , H+  0, R+0);
    mma_xvf32_8x16(acc, gerpp, H+  8, R+1);
    mma_xvf32_8x16(acc, gerpp, H+ 16, R+2);

    R += n;
    mma_xvf32_8x16(acc, gerpp, H+ 24, R+0);
    mma_xvf32_8x16(acc, gerpp, H+ 32, R+1);
    mma_xvf32_8x16(acc, gerpp, H+ 40, R+2);

    R += n;
    mma_xvf32_8x16(acc, gerpp, H+ 48, R+0);
    mma_xvf32_8x16(acc, gerpp, H+ 56, R+1);
    mma_xvf32_8x16(acc, gerpp, H+ 64, R+2);

    mma_xvf32_8x16(acc, gerpp, H+ 72, G+0);
    mma_xvf32_8x16(acc, gerpp, H+ 80, G+1);
    mma_xvf32_8x16(acc, gerpp, H+ 88, G+2);

    G += n;
    mma_xvf32_8x16(acc, gerpp, H+ 96, G+0);
    mma_xvf32_8x16(acc, gerpp, H+104, G+1);
    mma_xvf32_8x16(acc, gerpp, H+112, G+2);

    G += n;
    mma_xvf32_8x16(acc, gerpp, H+120, G+0);
    mma_xvf32_8x16(acc, gerpp, H+128, G+1);
    mma_xvf32_8x16(acc, gerpp, H+136, G+2);

    mma_xvf32_8x16(acc, gerpp, H+144, B+0);
    mma_xvf32_8x16(acc, gerpp, H+152, B+1);
    mma_xvf32_8x16(acc, gerpp, H+160, B+2);

    B += n;
    mma_xvf32_8x16(acc, gerpp, H+168, B+0);
    mma_xvf32_8x16(acc, gerpp, H+176, B+1);
    mma_xvf32_8x16(acc, gerpp, H+184, B+2);

    B += n;
    mma_xvf32_8x16(acc, gerpp, H+192, B+0);
    mma_xvf32_8x16(acc, gerpp, H+200, B+1);
    mma_xvf32_8x16(acc, gerpp, H+208, B+2);

    mma_store_acc(acc[0], C, 0);
    mma_store_acc(acc[1], C, 4);
    mma_store_acc(acc[2], C, 8);
    mma_store_acc(acc[3], C,12);
    mma_store_acc(acc[4], C,16);
    mma_store_acc(acc[5], C,20);
    mma_store_acc(acc[6], C,24);
    mma_store_acc(acc[7], C,28);
}

